Causal-fate dynamics of unrealized influence

Many dynamical systems generate influences whose consequences are not fully exhausted in the realized trajectory at the moment they arise. Such consequences are often treated as absent, delayed or statically stored, leaving unclear how unrealized influence retains future relevance as the system evolves. Here we formulate causal-fate dynamics, in which generated influence may be realized, remain latent, or be transformed by subsequent dynamics, and give an exact finite-transport representation when the relevant maps are specified. A connectome-constrained Caenorhabditis elegans model first motivates the biological hypothesis that unresolved inter-neuronal influence may persist and contribute to later propagation; it does not establish such a mechanism in living animals. We next examine operational Internet routing, where a dynamically updated cross-observer history retains predictive information beyond the current local route state. We then use the representation to construct a Transformer architecture that explicitly transports and selectively realizes latent contextual influence while retaining language-modeling function. The three studies distinguish a model-motivated scientific hypothesis, an observational phenomenon compatible with future-relevant history and an executable construction for carrying unrealized influence through subsequent computation.

==> anc/supplementary_data/ablation_results.csv <==
variant,family,seed,target,features,feature_count,best_params,validation_log_loss,search_trials,test_log_loss,test_roc_auc,test_accuracy,test_f1,test_brier,train_samples,validation_samples,test_samples,gain_vs_strong_m0
current_visible_state_only,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos""]",11,"{""C"": 1.0}",0.4655559408783198,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.46599126256677764}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.4655559408783198}]",0.4612292406506558,0.7730732628627818,0.787527512839325,0.8737025730484081,0.14794126909458052,56941,9696,13630,-0.01051963229169628
current_state_plus_latest_event,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed""]",14,"{""C"": 1.0}",0.468802847077645,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.46930356192543177}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.468802847077645}]",0.45642778815158885,0.7809127824255944,0.7889948642699927,0.8754978354978356,0.145833833504326,56941,9696,13630,0.0
current_state_plus_ordinary_short_lags,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""lag_local_events_30"", ""lag_local_events_120"", ""lag_local_announcements_120"", ""lag_local_withdrawals_120""]",18,"{""C"": 1.0}",0.4721113233732977,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.47386575204497433}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.4721113233732977}]",0.46003000622586154,0.7793626336394851,0.8146735143066764,0.8889084352185769,0.14295442797093083,56941,9696,13630,-0.007892197118104294
current_state_plus_simple_cumulative_history,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net""]",19,"{""C"": 1.0}",0.46098914202029484,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.4614790858053735}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.46098914202029484}]",0.44690167095121913,0.787337532683878,0.8043286867204695,0.8827022034569204,0.1413977189063024,56941,9696,13630,0.020871028118046753
current_state_plus_interpretable_fate_state,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""hist_outstanding_oldest_age"", ""hist_outstanding_latest_age"", ""hist_order_transitions"", ""hist_remote_latest_type"", ""hist_remote_latest_age""]",31,"{""C"": 1.0}",0.45444484268352225,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.4550027657454417}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.45444484268352225}]",0.45555601339661855,0.7852448362994651,0.8139398385913427,0.8877279971666372,0.13971591455651453,56941,9696,13630,0.0019099949161744956
current_state_plus_shuffled_history,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_age"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_age"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_age"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_age"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_age"", ""raw_5_path_bucket""]",41,"{""C"": 1.0}",0.4509487533781047,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.45177687645472625}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.4509487533781047}]",0.4571875432537652,0.7852425381909816,0.8131327953044755,0.8871860743234264,0.13893761197445442,56941,9696,13630,-0.001664568025652402
current_state_plus_unordered_summary,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket""]",26,"{""C"": 1.0}",0.45100831183636625,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.45200282185595897}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.45100831183636625}]",0.4498079761340386,0.7899638677655245,0.811151870873074,0.8861364239582412,0.13949285132512756,56941,9696,13630,0.014503525397431938
current_state_plus_full_raw_ordered_history,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_age"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_age"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_age"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_age"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_age"", ""raw_5_path_bucket""]",41,"{""C"": 1.0}",0.45077266338394906,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.4513605630931469}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.45077266338394906}]",0.44741426537457285,0.7934031512618586,0.8153338224504769,0.8883764246751519,0.13732802202500524,56941,9696,13630,0.01974797111612847
front_content_ordered,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_path_bucket""]",36,"{""C"": 1.0}",0.4466135648765468,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.44699229261081164}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.4466135648765468}]",0.44793368995050364,0.793338416231976,0.8137197358767425,0.8872807991120977,0.1376166480455041,56941,9696,13630,0.018609949747985466
front_content_shuffled,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_path_bucket""]",36,"{""C"": 1.0}",0.45035254783519507,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.4512172685958192}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.45035254783519507}]",0.45977987661531355,0.7838805358448813,0.8126925898752752,0.8868702087118359,0.13937010391207827,56941,9696,13630,-0.007344181381461867
front_content_inventory,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_path_bucket""]",36,"{""C"": 1.0}",0.44942926907767927,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.4505507734060881}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.44942926907767927}]",0.4522979866536978,0.7902057660675985,0.8127659574468085,0.8870596565763852,0.13876401895854198,56941,9696,13630,0.00904809392656758
fate_state_without_outstanding_queue,logistic,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""hist_order_transitions"", ""hist_remote_latest_type"", ""hist_remote_latest_age""]",26,"{""C"": 1.0}",0.45076181982529884,"[{""params"": {""C"": 0.1}, ""validation_log_loss"": 0.4516076194950683}, {""params"": {""C"": 1.0}, ""validation_log_loss"": 0.45076181982529884}]",0.4530920890110399,0.7883053646566913,0.8093176815847395,0.8851473772592691,0.1400003181991566,56941,9696,13630,0.007308273569533563
current_visible_state_only,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos""]",11,"{""max_leaf_nodes"": 15}",0.38987692007388414,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.38987692007388414}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.41535677558962886}]",0.3838887170253508,0.8490640848741008,0.836463683052091,0.8959820803583929,0.1179368559118699,56941,9696,13630,-0.13827477855357095
current_state_plus_latest_event,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed""]",14,"{""max_leaf_nodes"": 31}",0.3531084134102432,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.3654507333555291}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.3531084134102432}]",0.3372548740060516,0.8880598072883825,0.8589141599413059,0.9106786195364392,0.10294746443799999,56941,9696,13630,0.0
current_state_plus_ordinary_short_lags,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""lag_local_events_30"", ""lag_local_events_120"", ""lag_local_announcements_120"", ""lag_local_withdrawals_120""]",18,"{""max_leaf_nodes"": 31}",0.3423383896782215,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.35858969710694977}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.3423383896782215}]",0.3458840852323474,0.8827200477672295,0.861995597945708,0.9129609920873629,0.10486568102251301,56941,9696,13630,-0.025586616803471296
current_state_plus_simple_cumulative_history,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net""]",19,"{""max_leaf_nodes"": 31}",0.3551299849982066,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.35898553742091965}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.3551299849982066}]",0.33217077645463355,0.8896729451388381,0.8691856199559794,0.9170118687456364,0.09918364907595947,56941,9696,13630,0.015074941663635655
current_state_plus_interpretable_fate_state,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""hist_outstanding_oldest_age"", ""hist_outstanding_latest_age"", ""hist_order_transitions"", ""hist_remote_latest_type"", ""hist_remote_latest_age""]",31,"{""max_leaf_nodes"": 15}",0.3374595654425888,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.3374595654425888}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.34119270657917167}]",0.31526761341668663,0.9032978632724539,0.8806309611151871,0.924434536250058,0.09437665963825055,56941,9696,13630,0.06519478970960824
current_state_plus_shuffled_history,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_age"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_age"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_age"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_age"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_age"", ""raw_5_path_bucket""]",41,"{""max_leaf_nodes"": 31}",0.32669198965376994,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.34205768474420667}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.32669198965376994}]",0.312172848862156,0.8970625278906803,0.8840058694057227,0.9259033603599381,0.08997493779449908,56941,9696,13630,0.07437112723075279
current_state_plus_unordered_summary,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket""]",26,"{""max_leaf_nodes"": 31}",0.3328072718908197,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.34063704587798677}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.3328072718908197}]",0.31188712420426634,0.8979229307532758,0.8852531181217902,0.9267515923566879,0.08970763682926347,56941,9696,13630,0.07521833413541723
current_state_plus_full_raw_ordered_history,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_age"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_age"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_age"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_age"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_age"", ""raw_5_path_bucket""]",41,"{""max_leaf_nodes"": 31}",0.3232814930075832,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.3369708220663958}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.3232814930075832}]",0.3050862980971685,0.9046448831450636,0.8839325018341893,0.9262264502891252,0.08926056606758567,56941,9696,13630,0.09538357600817327
front_content_ordered,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_path_bucket""]",36,"{""max_leaf_nodes"": 31}",0.33127754310373564,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.3382516884742391}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.33127754310373564}]",0.3083123780701583,0.9010555659948708,0.8848862802641233,0.9265415047520952,0.08932177880481935,56941,9696,13630,0.08581787296978827
front_content_shuffled,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_path_bucket""]",36,"{""max_leaf_nodes"": 31}",0.33972457447423676,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.3413569181128062}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.33972457447423676}]",0.3120708264823631,0.8984632100886605,0.8862068965517241,0.9274250152075242,0.09000315661460283,56941,9696,13630,0.07467363547498074
front_content_inventory,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_outstanding_net"", ""hist_outstanding_count"", ""hist_outstanding_unique"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""raw_1_type"", ""raw_1_path_bucket"", ""raw_2_type"", ""raw_2_path_bucket"", ""raw_3_type"", ""raw_3_path_bucket"", ""raw_4_type"", ""raw_4_path_bucket"", ""raw_5_type"", ""raw_5_path_bucket""]",36,"{""max_leaf_nodes"": 31}",0.3257927095179489,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.33793103677813174}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.3257927095179489}]",0.3073145600102196,0.901703841506203,0.8867938371239912,0.9275756864585778,0.08936442267040581,56941,9696,13630,0.08877651978810164
fate_state_without_outstanding_queue,hist_gradient_boosting,1729,target_change_30,"[""collector"", ""remote_collector"", ""prefix"", ""peer_as"", ""current_route_present"", ""current_path_length"", ""current_path_bucket"", ""current_origin"", ""current_community_count"", ""time_sin"", ""time_cos"", ""latest_local_type"", ""latest_local_age"", ""latest_local_changed"", ""hist_remote_since_local_30"", ""hist_remote_since_local_120"", ""hist_remote_announcements_120"", ""hist_remote_withdrawals_120"", ""hist_route_presence_mismatch"", ""hist_path_mismatch"", ""hist_origin_mismatch"", ""hist_remote_path_length"", ""hist_remote_path_bucket"", ""hist_order_transitions"", ""hist_remote_latest_type"", ""hist_remote_latest_age""]",26,"{""max_leaf_nodes"": 15}",0.3332070454135338,"[{""params"": {""max_leaf_nodes"": 15}, ""validation_log_loss"": 0.3332070454135338}, {""params"": {""max_leaf_nodes"": 31}, ""validation_log_loss"": 0.333883165485089}]",0.3120242454254683,0.9075028645773021,0.8781364636830521,0.9229627568294606,0.0937049366887961,56941,9696,13630,0.07481175373652438


==> anc/supplementary_data/anchor_peers.csv <==
collector,peer_as,peer_ip,selected_prefix_coverage,selected_events
route-views.chile,27678,200.16.114.53,29,351876
rrc06,25152,202.249.2.185,29,129526


==> anc/supplementary_data/case_catalog.csv <==
case_id,case_type,prefix,collector,start_utc,end_utc,outstanding_before,outstanding_after,net_before,net_after,path_mismatch_before,path_mismatch_after,future_change_30_before,future_change_30_after
1,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:00:01+00:00,2025-07-06T00:00:04+00:00,1,2,1,2,1,1,1,1
2,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:00:04+00:00,2025-07-06T00:00:31+00:00,2,3,2,3,1,1,1,1
3,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:00:31+00:00,2025-07-06T00:00:35+00:00,3,4,3,4,1,1,1,1
4,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:00:35+00:00,2025-07-06T00:01:01+00:00,4,5,4,5,1,1,1,1
5,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:01:01+00:00,2025-07-06T00:01:04+00:00,5,6,5,6,1,1,1,1
6,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:01:04+00:00,2025-07-06T00:01:31+00:00,6,7,6,7,1,1,1,1
7,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:01:31+00:00,2025-07-06T00:01:34+00:00,7,8,7,8,1,1,1,1
8,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:01:34+00:00,2025-07-06T00:02:01+00:00,8,9,8,9,1,1,1,1
9,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:02:01+00:00,2025-07-06T00:02:04+00:00,9,10,9,10,1,1,1,1
10,enhancement,164.163.52.0/22,route-views.chile,2025-07-06T00:02:04+00:00,2025-07-06T00:02:22+00:00,10,11,10,11,1,1,1,1
11,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:07:04+00:00,2025-07-06T00:07:31+00:00,26,25,26,25,1,1,1,1
12,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:07:31+00:00,2025-07-06T00:07:34+00:00,25,24,25,24,1,1,1,1
13,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:08:01+00:00,2025-07-06T00:08:04+00:00,25,24,25,24,1,1,1,1
14,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:08:36+00:00,2025-07-06T00:09:01+00:00,24,22,24,22,1,1,1,1
15,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:09:04+00:00,2025-07-06T00:09:31+00:00,23,22,23,22,1,1,1,1
16,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:09:31+00:00,2025-07-06T00:09:36+00:00,22,21,22,21,1,1,1,1
17,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:11:00+00:00,2025-07-06T00:11:05+00:00,22,21,22,21,1,1,1,1
18,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:11:37+00:00,2025-07-06T00:13:00+00:00,22,19,22,19,1,1,1,1
19,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:15:30+00:00,2025-07-06T00:15:34+00:00,22,21,22,21,1,1,1,1
20,consumption_or_expiry,164.163.52.0/22,route-views.chile,2025-07-06T00:16:04+00:00,2025-07-06T00:16:31+00:00,21,20,21,20,1,1,1,1


==> anc/supplementary_data/front_group_results.csv <==
group_value,samples,positives,m0_log_loss,m1_log_loss,gain,family,group_type
164.163.52.0/22,346,20,0.6803868590621002,0.7174440043010303,-0.054464816222365986,logistic,prefix
177.46.0.0/17,2656,2238,0.4155274379587137,0.5111786453757866,-0.23019227776380125,logistic,prefix
186.83.117.0/24,1078,631,0.6720565816923849,0.6745753367785977,-0.003747831886222963,logistic,prefix
188.213.84.0/23,901,565,0.5777687234391117,0.5204750663313878,0.09916365283099604,logistic,prefix
197.254.244.0/24,1670,1427,0.32429140930889117,0.25704786473012103,0.20735530651914347,logistic,prefix
197.254.248.0/24,767,650,0.34055762172438875,0.2695753699707373,0.2084294910043064,logistic,prefix
202.45.88.0/24,894,715,0.43393445544631043,0.369287034912401,0.14897968972622433,logistic,prefix
203.145.74.0/24,890,708,0.44300226875966653,0.3796182000936265,0.14307842901912216,logistic,prefix
203.145.78.0/24,890,707,0.4440097107121867,0.3802725657501745,0.14354898873670696,logistic,prefix
45.172.92.0/22,1660,1396,0.4414778269383719,0.4545400813962319,-0.02958756626226533,logistic,prefix
5.154.186.0/24,640,367,0.6879161850093338,0.7060129720042042,-0.026306674256580953,logistic,prefix
78.142.198.0/24,1152,930,0.38597727392176157,0.36087501997742877,0.06503557499455548,logistic,prefix
89.34.218.0/24,43,29,0.45452480708868176,0.3675306154732103,0.19139591559960367,logistic,prefix
89.40.68.0/24,43,29,0.45458273198923715,0.3672970064642952,0.1920128491088583,logistic,prefix
route-views.chile,6759,5647,0.41923580611841355,0.38851913136455835,0.0732682521520579,logistic,collector
rrc06,6871,4765,0.4930135262628147,0.5053493855570337,-0.025021340464486563,logistic,collector
973238,312,244,0.45505966238792783,0.45410503473602204,0.0020978076740451046,logistic,time_block
973239,1225,1034,0.38042218761323277,0.38051580719467604,-0.00024609390432939193,logistic,time_block
973240,1313,1086,0.3800431868789953,0.3562897984797162,0.06250181352900319,logistic,time_block
973241,1388,1063,0.5029090190545509,0.5124591517427777,-0.01898978210050939,logistic,time_block
973242,1600,1258,0.4608231176160163,0.443392575477214,0.03782479973872843,logistic,time_block
973243,1764,1332,0.48468866533049426,0.4670710122981657,0.03634839081767183,logistic,time_block
973244,1609,1337,0.38627929761847896,0.37493244569487894,0.02937473479307995,logistic,time_block
973245,1495,1157,0.4153119275063416,0.41648648834565527,-0.002828141359594749,logistic,time_block
973246,1607,1131,0.4894412869291763,0.4732986577211417,0.03298174804441967,logistic,time_block
973247,1317,770,0.6035124311170527,0.6009841000503203,0.0041893603782984234,logistic,time_block
164.163.52.0/22,346,20,0.1589548143212258,0.2624187364393419,-0.6509014688226413,hist_gradient_boosting,prefix
177.46.0.0/17,2656,2238,0.43529392331828803,0.42990557572601346,0.012378641886839792,hist_gradient_boosting,prefix
186.83.117.0/24,1078,631,0.4817560945649655,0.4815659893554874,0.0003946088313626639,hist_gradient_boosting,prefix
188.213.84.0/23,901,565,0.3659593924610899,0.34441492029225446,0.05887120979174243,hist_gradient_boosting,prefix
197.254.244.0/24,1670,1427,0.18473807138309378,0.15627434738928636,0.15407611317313052,hist_gradient_boosting,prefix
197.254.248.0/24,767,650,0.1996017205930591,0.17347684010364353,0.13088504654064614,hist_gradient_boosting,prefix
202.45.88.0/24,894,715,0.3511487763547669,0.23639844487209322,0.32678550862082745,hist_gradient_boosting,prefix
203.145.74.0/24,890,708,0.3560190101016231,0.24725325099265322,0.3055054815132582,hist_gradient_boosting,prefix
203.145.78.0/24,890,707,0.3582908903791527,0.24680996655523516,0.31114640873494026,hist_gradient_boosting,prefix
45.172.92.0/22,1660,1396,0.34340504085645346,0.33622601592604606,0.020905415111271752,hist_gradient_boosting,prefix
5.154.186.0/24,640,367,0.46407723763878084,0.43452607530313686,0.06367725011896708,hist_gradient_boosting,prefix
78.142.198.0/24,1152,930,0.20648583055321257,0.16791694659068446,0.18678707327856425,hist_gradient_boosting,prefix
89.34.218.0/24,43,29,0.2370297617193904,0.250610211060448,-0.057294279176363094,hist_gradient_boosting,prefix
89.40.68.0/24,43,29,0.2369011909309015,0.24917128854368686,-0.05179415757502137,hist_gradient_boosting,prefix
route-views.chile,6759,5647,0.3230965175000955,0.26914039309570464,0.1669969234638219,hist_gradient_boosting,collector
rrc06,6871,4765,0.35118244373735075,0.3404462707219529,0.030571496972176204,hist_gradient_boosting,collector
973238,312,244,0.34720060111950224,0.34316237144724493,0.011630825693378921,hist_gradient_boosting,time_block
973239,1225,1034,0.27563456082088256,0.2751361328625253,0.0018082926788021148,hist_gradient_boosting,time_block
973240,1313,1086,0.2780770283488459,0.257057203702375,0.0755899355343429,hist_gradient_boosting,time_block
973241,1388,1063,0.3957161119967508,0.3635317096546759,0.0813320493312113,hist_gradient_boosting,time_block
973242,1600,1258,0.3449092852302932,0.31200847815316185,0.09538974010271639,hist_gradient_boosting,time_block
973243,1764,1332,0.3693885451349963,0.3218606119464691,0.128666505267936,hist_gradient_boosting,time_block
973244,1609,1337,0.33602056045303375,0.3050165406545901,0.09226822238687726,hist_gradient_boosting,time_block
973245,1495,1157,0.293632508731839,0.2616983580357878,0.10875550133726919,hist_gradient_boosting,time_block
973246,1607,1131,0.3244504198866842,0.29213146080781516,0.09961139544882269,hist_gradient_boosting,time_block
973247,1317,770,0.40391051587437915,0.34447843412364143,0.14714170444926422,hist_gradient_boosting,time_block


==> anc/supplementary_data/gain_ci.csv <==
family,comparison,reference,candidate,gain,ci_low,ci_high,bootstrap_repetitions,block_seconds,block_count
logistic,front_vs_current,current_state_plus_latest_event,current_state_plus_full_raw_ordered_history,0.01974797111612847,0.0022791965014157703,0.03367474536483887,1000,1800,10
logistic,front_vs_tuple_shuffle,current_state_plus_shuffled_history,current_state_plus_full_raw_ordered_history,0.021376955744762283,0.017521771093639147,0.02618399311862609,1000,1800,10
logistic,content_order_vs_shuffle,front_content_shuffled,front_content_ordered,0.02576490896473338,0.021745336734887412,0.03085116423058147,1000,1800,10
logistic,content_order_vs_inventory,front_content_inventory,front_content_ordered,0.009649162348661311,0.0041146386328240305,0.016716742744194414,1000,1800,10
logistic,front_vs_unordered_summary,current_state_plus_unordered_summary,current_state_plus_full_raw_ordered_history,0.00532162808680936,-4.0504517893807866e-05,0.0104006054032759,1000,1800,10
logistic,front_vs_queue_removed,fate_state_without_outstanding_queue,current_state_plus_full_raw_ordered_history,0.012531279565838438,0.006979796563017118,0.017673368645464163,1000,1800,10
hist_gradient_boosting,front_vs_current,current_state_plus_latest_event,current_state_plus_full_raw_ordered_history,0.09538357600817327,0.07180182291911308,0.11448692687465103,1000,1800,10
hist_gradient_boosting,front_vs_tuple_shuffle,current_state_plus_shuffled_history,current_state_plus_full_raw_ordered_history,0.02270072746818763,0.015042069519939938,0.032621351552950865,1000,1800,10
hist_gradient_boosting,content_order_vs_shuffle,front_content_shuffled,front_content_ordered,0.012043575026123743,0.0036237228428764394,0.022543142214911185,1000,1800,10
hist_gradient_boosting,content_order_vs_inventory,front_content_inventory,front_content_ordered,-0.0032468948425532496,-0.009889573938801355,0.0036848915648811154,1000,1800,10
hist_gradient_boosting,front_vs_unordered_summary,current_state_plus_unordered_summary,current_state_plus_full_raw_ordered_history,0.021805408365123014,0.012606578563541915,0.02899087075143211,1000,1800,10
hist_gradient_boosting,front_vs_queue_removed,fate_state_without_outstanding_queue,current_state_plus_full_raw_ordered_history,0.022235282770540543,0.006309628649282745,0.04078835954885379,1000,1800,10


==> anc/supplementary_data/matched_witnesses.csv <==
pair_id,prefix,collector,episode_id_a,episode_id_b,time_a_utc,time_b_utc,wall_clock_delta_seconds,latest_age_a,latest_age_b,m0_probability_a,m0_probability_b,outstanding_a,outstanding_b,outstanding_net_a,outstanding_net_b,path_mismatch_a,path_mismatch_b,target_a,target_b,different_fate_fields,exact_surface_state
1,197.254.248.0/24,route-views.chile,197.254.248.0/24:21,197.254.248.0/24:21,2025-07-06T19:13:37+00:00,2025-07-06T19:13:46+00:00,9,0,0,0.4352881005423898,0.4352881005423898,2,7,2,5,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique;hist_order_transitions,False
2,197.254.248.0/24,route-views.chile,197.254.248.0/24:23,197.254.248.0/24:23,2025-07-06T19:56:38+00:00,2025-07-06T19:57:48+00:00,70,0,0,0.4123181870873221,0.4123181870873221,28,32,20,24,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
3,197.254.248.0/24,route-views.chile,197.254.248.0/24:24,197.254.248.0/24:24,2025-07-06T20:20:20+00:00,2025-07-06T20:20:56+00:00,36,1,1,0.4123181870873221,0.4123181870873221,20,28,14,20,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique;hist_order_transitions,False
4,197.254.248.0/24,route-views.chile,197.254.248.0/24:26,197.254.248.0/24:26,2025-07-06T21:10:59+00:00,2025-07-06T21:11:45+00:00,46,2,1,0.4279743586658258,0.4149505330314898,19,28,19,26,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique;hist_order_transitions,False
5,197.254.248.0/24,route-views.chile,197.254.248.0/24:26,197.254.248.0/24:26,2025-07-06T21:13:49+00:00,2025-07-06T21:17:26+00:00,217,0,1,0.4149505330314898,0.4149505330314898,41,22,37,16,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique;hist_order_transitions,False
6,197.254.248.0/24,route-views.chile,197.254.248.0/24:27,197.254.248.0/24:27,2025-07-06T21:23:55+00:00,2025-07-06T21:26:38+00:00,163,1,1,0.4149505330314898,0.4149505330314898,3,25,1,19,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique;hist_order_transitions;hist_route_presence_mismatch;hist_origin_mismatch;hist_remote_latest_type,False
7,197.254.248.0/24,route-views.chile,197.254.248.0/24:30,197.254.248.0/24:30,2025-07-06T22:34:52+00:00,2025-07-06T22:34:58+00:00,6,0,0,0.4121070964827168,0.4121070964827168,1,7,1,7,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
8,197.254.248.0/24,route-views.chile,197.254.248.0/24:32,197.254.248.0/24:32,2025-07-06T23:08:28+00:00,2025-07-06T23:10:59+00:00,151,0,1,0.4121070964827168,0.4121070964827168,6,30,6,26,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique;hist_order_transitions,False
9,197.254.248.0/24,rrc06,197.254.248.0/24:32,197.254.248.0/24:32,2025-07-06T23:17:01+00:00,2025-07-06T23:17:08+00:00,7,0,0,0.603868293690764,0.603868293690764,8,11,8,11,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
10,197.254.248.0/24,rrc06,197.254.248.0/24:24,197.254.248.0/24:24,2025-07-06T20:20:19+00:00,2025-07-06T20:24:03+00:00,224,7,3,0.9793948938250353,0.9800593535855936,22,39,22,39,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
11,197.254.248.0/24,rrc06,197.254.248.0/24:24,197.254.248.0/24:24,2025-07-06T20:20:55+00:00,2025-07-06T20:24:05+00:00,190,5,5,0.9799702727135794,0.9799702727135794,33,40,33,40,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
12,197.254.248.0/24,rrc06,197.254.248.0/24:23,197.254.248.0/24:23,2025-07-06T19:54:38+00:00,2025-07-06T19:59:08+00:00,270,0,0,0.3606278985235534,0.3606278985235534,29,46,29,46,1,1,0,1,hist_outstanding_count;hist_outstanding_net,False
13,197.254.248.0/24,rrc06,197.254.248.0/24:23,197.254.248.0/24:23,2025-07-06T20:05:09+00:00,2025-07-06T20:10:07+00:00,298,0,0,0.3606278985235534,0.3606278985235534,31,24,31,24,1,1,0,1,hist_outstanding_count;hist_outstanding_net,False
14,197.254.248.0/24,rrc06,197.254.248.0/24:23,197.254.248.0/24:23,2025-07-06T20:10:08+00:00,2025-07-06T20:11:14+00:00,66,1,0,0.37209294332125653,0.3606278985235534,25,37,25,37,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
15,197.254.248.0/24,rrc06,197.254.248.0/24:24,197.254.248.0/24:24,2025-07-06T20:18:48+00:00,2025-07-06T20:19:39+00:00,51,0,0,0.33178758854869345,0.33178758854869345,10,15,10,15,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
16,197.254.248.0/24,rrc06,197.254.248.0/24:26,197.254.248.0/24:26,2025-07-06T21:10:06+00:00,2025-07-06T21:13:49+00:00,223,0,0,0.3174791511188551,0.3174791511188551,12,55,12,55,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
17,197.254.248.0/24,rrc06,197.254.248.0/24:26,197.254.248.0/24:26,2025-07-06T21:11:00+00:00,2025-07-06T21:15:16+00:00,256,1,0,0.3282767370829216,0.3174791511188551,23,46,23,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
18,197.254.248.0/24,rrc06,197.254.248.0/24:28,197.254.248.0/24:28,2025-07-06T21:47:44+00:00,2025-07-06T21:51:14+00:00,210,0,0,0.3174791511188551,0.3174791511188551,20,30,20,30,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
19,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T19:14:35+00:00,2025-07-06T19:15:54+00:00,79,0,1,0.9677426078226221,0.9677426078226221,1,3,1,3,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
20,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:06:09+00:00,2025-07-06T21:10:40+00:00,271,0,0,0.9631175742448229,0.9631175742448229,29,41,29,41,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
21,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:06:29+00:00,2025-07-06T21:11:00+00:00,271,20,20,0.9695862170461369,0.9695862170461369,25,40,25,40,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
22,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:06:39+00:00,2025-07-06T21:10:41+00:00,242,0,1,0.9631175742448229,0.9631175742448229,23,40,23,40,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
23,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:09:40+00:00,2025-07-06T21:14:10+00:00,270,0,0,0.9631175742448229,0.9631175742448229,38,31,38,31,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
24,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:09:41+00:00,2025-07-06T21:14:11+00:00,270,1,1,0.9631175742448229,0.9631175742448229,40,33,40,33,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
25,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:10:00+00:00,2025-07-06T21:14:30+00:00,270,20,20,0.9695862170461369,0.9695862170461369,41,31,41,31,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
26,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:11:10+00:00,2025-07-06T21:14:40+00:00,210,30,30,0.9695862170461369,0.9695862170461369,40,31,40,31,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
27,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:11:11+00:00,2025-07-06T21:14:42+00:00,211,31,32,0.9684240617694072,0.9684240617694072,42,27,42,27,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
28,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:13:42+00:00,2025-07-06T21:16:10+00:00,148,2,0,0.9631175742448229,0.9631175742448229,28,31,28,31,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
29,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:13:43+00:00,2025-07-06T21:16:11+00:00,148,3,1,0.9631175742448229,0.9631175742448229,30,31,30,31,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
30,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:14:00+00:00,2025-07-06T21:16:30+00:00,150,20,20,0.9695862170461369,0.9695862170461369,31,30,31,30,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
31,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:15:11+00:00,2025-07-06T21:18:40+00:00,209,0,0,0.9631175742448229,0.9631175742448229,31,48,31,48,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
32,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:15:30+00:00,2025-07-06T21:19:00+00:00,210,19,20,0.9682558670272043,0.9695862170461369,32,46,32,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
33,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:15:40+00:00,2025-07-06T21:18:41+00:00,181,0,1,0.9631175742448229,0.9631175742448229,34,50,34,50,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
34,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:17:11+00:00,2025-07-06T21:22:10+00:00,299,1,0,0.9631175742448229,0.9631175742448229,36,28,36,28,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
35,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:17:30+00:00,2025-07-06T21:22:30+00:00,300,20,20,0.9695862170461369,0.9695862170461369,37,27,37,27,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
36,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:17:40+00:00,2025-07-06T21:22:11+00:00,271,0,1,0.9631175742448229,0.9631175742448229,41,29,41,29,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
37,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:18:11+00:00,2025-07-06T21:23:11+00:00,300,1,0,0.9631175742448229,0.9631175742448229,46,29,46,29,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
38,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:18:30+00:00,2025-07-06T21:23:29+00:00,299,20,18,0.9695862170461369,0.9682558670272043,47,29,47,29,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
39,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:21:41+00:00,2025-07-06T21:24:11+00:00,150,1,1,0.9631175742448229,0.9631175742448229,28,29,28,29,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
40,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:22:00+00:00,2025-07-06T21:24:30+00:00,150,20,20,0.9695862170461369,0.9695862170461369,27,31,27,31,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
41,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:24:12+00:00,2025-07-06T21:27:44+00:00,212,2,3,0.9631175742448229,0.9631175742448229,30,23,30,23,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
42,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:25:11+00:00,2025-07-06T21:27:45+00:00,154,1,4,0.9631175742448229,0.9603113927251535,37,24,37,24,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
43,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:28:00+00:00,2025-07-06T21:31:00+00:00,180,19,20,0.9682558670272043,0.9695862170461369,24,33,24,33,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
44,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:28:11+00:00,2025-07-06T21:30:41+00:00,150,0,1,0.9631175742448229,0.9631175742448229,24,32,24,32,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
45,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:28:12+00:00,2025-07-06T21:31:41+00:00,209,1,0,0.9631175742448229,0.9631175742448229,24,42,24,42,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
46,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:28:30+00:00,2025-07-06T21:32:00+00:00,210,19,19,0.9682558670272043,0.9682558670272043,24,45,24,45,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
47,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:28:41+00:00,2025-07-06T21:31:42+00:00,181,0,1,0.9631175742448229,0.9631175742448229,27,44,27,44,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
48,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:29:00+00:00,2025-07-06T21:33:41+00:00,281,19,16,0.9682558670272043,0.9682558670272043,26,56,26,56,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
49,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:29:11+00:00,2025-07-06T21:33:30+00:00,259,0,5,0.9631175742448229,0.9603113927251535,29,52,29,52,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
50,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:31:11+00:00,2025-07-06T21:34:00+00:00,169,31,35,0.9684240617694072,0.9684240617694072,37,54,37,54,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
51,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:31:30+00:00,2025-07-06T21:34:11+00:00,161,50,46,0.9670593062184263,0.9670593062184263,39,54,39,54,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
52,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:32:30+00:00,2025-07-06T21:34:12+00:00,102,49,47,0.9670593062184263,0.9670593062184263,51,52,51,52,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
53,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:33:00+00:00,2025-07-06T21:37:41+00:00,281,0,0,0.9631175742448229,0.9631175742448229,52,30,52,30,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
54,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:34:30+00:00,2025-07-06T21:38:41+00:00,251,65,60,0.9717560022182484,0.9717560022182484,51,29,51,29,1,1,0,1,hist_outstanding_count;hist_outstanding_net,False
55,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:36:41+00:00,2025-07-06T21:38:11+00:00,90,30,30,0.9695862170461369,0.9695862170461369,34,32,34,32,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
56,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:37:00+00:00,2025-07-06T21:38:30+00:00,90,49,49,0.9670593062184263,0.9670593062184263,31,28,31,28,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
57,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:37:30+00:00,2025-07-06T21:38:00+00:00,30,19,19,0.9682558670272043,0.9682558670272043,29,28,29,28,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
58,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:40:12+00:00,2025-07-06T21:45:12+00:00,300,1,1,0.9631175742448229,0.9631175742448229,38,51,38,51,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
59,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:40:30+00:00,2025-07-06T21:45:30+00:00,300,19,19,0.9682558670272043,0.9682558670272043,39,46,39,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
60,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:55:41+00:00,2025-07-06T21:59:47+00:00,246,0,1,0.9631175742448229,0.9631175742448229,22,60,22,60,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
61,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:56:15+00:00,2025-07-06T21:57:13+00:00,58,3,8,0.9631175742448229,0.9603113927251535,33,42,33,42,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
62,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:57:14+00:00,2025-07-06T21:58:23+00:00,69,9,7,0.9603113927251535,0.9603113927251535,43,41,43,41,1,1,0,1,hist_outstanding_count;hist_outstanding_net,False
63,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:57:31+00:00,2025-07-06T22:00:17+00:00,166,26,31,0.9695862170461369,0.9684240617694072,37,51,37,51,1,1,0,1,hist_outstanding_count;hist_outstanding_net,False
64,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:58:31+00:00,2025-07-06T22:00:01+00:00,90,15,15,0.9682558670272043,0.9682558670272043,43,55,43,55,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
65,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:59:01+00:00,2025-07-06T22:02:01+00:00,180,13,15,0.9682558670272043,0.9682558670272043,48,46,48,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
66,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:59:16+00:00,2025-07-06T22:01:47+00:00,151,0,1,0.9631175742448229,0.9631175742448229,49,45,49,45,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
67,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:59:17+00:00,2025-07-06T22:02:47+00:00,210,1,1,0.9631175742448229,0.9631175742448229,53,46,53,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
68,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T21:59:31+00:00,2025-07-06T22:03:01+00:00,210,15,15,0.9682558670272043,0.9682558670272043,54,47,54,47,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
69,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:00:47+00:00,2025-07-06T22:03:47+00:00,180,1,1,0.9631175742448229,0.9631175742448229,49,50,49,50,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
70,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:01:01+00:00,2025-07-06T22:04:01+00:00,180,15,15,0.9682558670272043,0.9682558670272043,49,47,49,47,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
71,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:01:17+00:00,2025-07-06T22:05:46+00:00,269,1,0,0.9631175742448229,0.9631175742448229,47,45,47,45,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
72,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:01:31+00:00,2025-07-06T22:06:00+00:00,269,15,14,0.9682558670272043,0.9682558670272043,48,47,48,47,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
73,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:04:47+00:00,2025-07-06T22:05:47+00:00,60,1,1,0.9631175742448229,0.9631175742448229,48,49,48,49,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
74,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:05:00+00:00,2025-07-06T22:08:00+00:00,180,14,14,0.9682558670272043,0.9682558670272043,43,38,43,38,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
75,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:17:47+00:00,2025-07-06T22:22:19+00:00,272,0,0,0.9631175742448229,0.9631175742448229,46,45,46,45,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
76,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T22:18:18+00:00,2025-07-06T22:22:32+00:00,254,8,13,0.9603113927251535,0.9682558670272043,51,46,51,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
77,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:18:01+00:00,2025-07-06T23:21:01+00:00,180,0,5,0.9656331536084869,0.9630110180500097,34,15,34,15,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
78,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:18:21+00:00,2025-07-06T23:21:21+00:00,180,20,25,0.970307333279495,0.970307333279495,35,16,35,16,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
79,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:21:52+00:00,2025-07-06T23:23:52+00:00,120,0,1,0.9656331536084869,0.9656331536084869,21,36,21,36,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
80,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:22:01+00:00,2025-07-06T23:24:02+00:00,121,9,11,0.9630110180500097,0.965431041042751,22,37,22,37,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
81,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:22:22+00:00,2025-07-06T23:25:22+00:00,180,0,1,0.9656331536084869,0.9677581348013283,26,48,26,48,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
82,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:22:31+00:00,2025-07-06T23:25:32+00:00,181,9,11,0.9630110180500097,0.965431041042751,27,48,27,48,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
83,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:22:51+00:00,2025-07-06T23:25:23+00:00,152,0,2,0.9656331536084869,0.9677581348013283,30,48,30,48,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
84,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:24:52+00:00,2025-07-06T23:29:22+00:00,270,1,1,0.9677581348013283,0.9677581348013283,43,55,43,55,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
85,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:25:02+00:00,2025-07-06T23:29:32+00:00,270,11,11,0.965431041042751,0.965431041042751,46,52,46,52,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
86,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:25:52+00:00,2025-07-06T23:29:52+00:00,240,31,31,0.9696951053162298,0.9696951053162298,52,56,52,56,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
87,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:26:02+00:00,2025-07-06T23:30:02+00:00,240,41,41,0.9683834924937138,0.9683834924937138,50,54,50,54,1,1,1,0,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
88,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:29:02+00:00,2025-07-06T23:34:01+00:00,299,11,8,0.965431041042751,0.9652923043929387,53,30,53,30,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
89,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:32:22+00:00,2025-07-06T23:34:22+00:00,120,28,29,0.9708118896859834,0.9708118896859834,34,32,34,32,1,1,0,1,hist_outstanding_count;hist_outstanding_net;hist_outstanding_unique,False
90,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:32:32+00:00,2025-07-06T23:34:31+00:00,119,38,38,0.967993102399954,0.967993102399954,30,30,30,30,1,1,0,1,hist_outstanding_unique,False
91,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:33:22+00:00,2025-07-06T23:34:52+00:00,90,0,0,0.9677581348013283,0.9677581348013283,34,30,34,30,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
92,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:33:31+00:00,2025-07-06T23:35:01+00:00,90,9,9,0.9652923043929387,0.9652923043929387,30,26,30,26,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
93,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:36:01+00:00,2025-07-06T23:36:31+00:00,30,8,8,0.9652923043929387,0.9652923043929387,33,40,33,40,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
94,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:37:31+00:00,2025-07-06T23:38:01+00:00,30,6,6,0.9652923043929387,0.9652923043929387,47,48,47,48,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
95,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:38:24+00:00,2025-07-06T23:42:55+00:00,271,29,31,0.9708118896859834,0.9696951053162298,45,38,45,38,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
96,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:38:31+00:00,2025-07-06T23:43:02+00:00,271,36,38,0.9696951053162298,0.970512608995984,46,38,46,38,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
97,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:38:54+00:00,2025-07-06T23:40:55+00:00,121,0,1,0.9677581348013283,0.9677581348013283,43,46,43,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
98,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:39:01+00:00,2025-07-06T23:41:02+00:00,121,7,8,0.9652923043929387,0.9652923043929387,44,46,44,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
99,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:39:25+00:00,2025-07-06T23:42:24+00:00,179,1,0,0.9677581348013283,0.9677581348013283,43,46,43,46,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False
100,177.46.0.0/17,route-views.chile,177.46.0.0/17:1,177.46.0.0/17:1,2025-07-06T23:39:32+00:00,2025-07-06T23:42:32+00:00,180,8,8,0.9652923043929387,0.9652923043929387,43,42,43,42,1,1,1,0,hist_outstanding_count;hist_outstanding_net,False


==> anc/supplementary_data/per_horizon_results.csv <==
family,horizon_seconds,variant,m0_log_loss,m1_log_loss,gain,ci_low,ci_high,bootstrap_repetitions,block_seconds,block_count
logistic,30,current_state_plus_full_raw_ordered_history,0.45642778815158885,0.44741426537457285,0.01974797111612847,0.0028181150851385966,0.03372090481684485,500,1800,10
logistic,30,current_state_plus_interpretable_fate_state,0.45642778815158885,0.45555601339661855,0.0019099949161744956,-0.01600250998466901,0.016146402978357052,500,1800,10
logistic,120,current_state_plus_full_raw_ordered_history,0.2202030658769981,0.2062454135841042,0.06338536767099512,0.025596654338777135,0.11097394934225606,500,1800,10
logistic,120,current_state_plus_interpretable_fate_state,0.2202030658769981,0.2086591608087816,0.052423907097936207,0.016006765267979776,0.09419518700284532,500,1800,10
hist_gradient_boosting,30,current_state_plus_full_raw_ordered_history,0.3372548740060516,0.3050862980971685,0.09538357600817327,0.07015949497467916,0.11372015232624179,500,1800,10
hist_gradient_boosting,30,current_state_plus_interpretable_fate_state,0.3372548740060516,0.31526761341668663,0.06519478970960824,0.039592776418938914,0.08772801279546522,500,1800,10
hist_gradient_boosting,120,current_state_plus_full_raw_ordered_history,0.16827059310684156,0.16620945793561553,0.012248932705177573,-0.03908415137643109,0.058959044682602574,500,1800,10
hist_gradient_boosting,120,current_state_plus_interpretable_fate_state,0.16827059310684156,0.17028676515573532,-0.01198172545581766,-0.069004856082734,0.04497121554605082,500,1800,10


==> anc/supplementary_data/sample_counts.csv <==
split,samples,positives,episodes,prefixes
test,13630,10412,81,14
train,56941,41963,208,16
validation,9696,7377,63,10


==> anc/supplementary_data/seed_robustness.csv <==
seed,family,comparison,reference_log_loss,candidate_log_loss,gain,ci_low,ci_high,bootstrap_repetitions,block_seconds,block_count
1729,logistic,front_vs_current,0.45642778815158885,0.44741426537457285,0.01974797111612847,0.0028181150851385966,0.03372090481684485,500,1800,10
1729,logistic,front_vs_tuple_shuffle,0.4571875432537652,0.44741426537457285,0.021376955744762283,0.017470841213328432,0.02597566131775812,500,1800,10
1729,logistic,content_order_vs_shuffle,0.45977987661531355,0.44793368995050364,0.02576490896473338,0.021757454518964773,0.03052417394775824,500,1800,10
1729,logistic,content_order_vs_inventory,0.4522979866536978,0.44793368995050364,0.009649162348661311,0.004086390535308052,0.016760742138450947,500,1800,10
2718,logistic,front_vs_current,0.45642778815158885,0.44741426537457285,0.01974797111612847,0.004854104914629723,0.033797160489307324,500,1800,10
2718,logistic,front_vs_tuple_shuffle,0.46284882995848087,0.44741426537457285,0.03334688041728995,0.028245402553956533,0.039625014664826395,500,1800,10
2718,logistic,content_order_vs_shuffle,0.45039811757814235,0.44793368995050364,0.005471665025800543,0.0031603588054026134,0.008346750725332365,500,1800,10
2718,logistic,content_order_vs_inventory,0.4522979866536978,0.44793368995050364,0.009649162348661311,0.003969692997535387,0.017164374808801085,500,1800,10
31415,logistic,front_vs_current,0.45642778815158885,0.44741426537457285,0.01974797111612847,0.005583629130419827,0.03310136709583687,500,1800,10
31415,logistic,front_vs_tuple_shuffle,0.45970854542677103,0.44741426537457285,0.026743640453289363,0.022792419082805725,0.0318816645429769,500,1800,10
31415,logistic,content_order_vs_shuffle,0.45523006331954835,0.44793368995050364,0.016027881190094018,0.01306627246955916,0.020018521193222286,500,1800,10
31415,logistic,content_order_vs_inventory,0.4522979866536978,0.44793368995050364,0.009649162348661311,0.0042732137064075,0.017576580908252936,500,1800,10
1729,hist_gradient_boosting,front_vs_current,0.3372548740060516,0.3050862980971685,0.09538357600817327,0.07015949497467916,0.11372015232624179,500,1800,10
1729,hist_gradient_boosting,front_vs_tuple_shuffle,0.312172848862156,0.3050862980971685,0.02270072746818763,0.014346430770444738,0.03333545135939461,500,1800,10
1729,hist_gradient_boosting,content_order_vs_shuffle,0.3120708264823631,0.3083123780701583,0.012043575026123743,0.0038607207593634894,0.022064919780976352,500,1800,10
1729,hist_gradient_boosting,content_order_vs_inventory,0.3073145600102196,0.3083123780701583,-0.0032468948425532496,-0.009972114227062744,0.0033452930480590195,500,1800,10
2718,hist_gradient_boosting,front_vs_current,0.34274082402738054,0.30061466592501906,0.12290965986297608,0.08825311015205721,0.14896170403649225,500,1800,10
2718,hist_gradient_boosting,front_vs_tuple_shuffle,0.30417130410449583,0.30061466592501906,0.011692878754449909,0.00516976173721885,0.019061254208211288,500,1800,10
2718,hist_gradient_boosting,content_order_vs_shuffle,0.30159521473844497,0.2992127612975348,0.00789950677094231,0.0016027042362709357,0.014113890909908586,500,1800,10
2718,hist_gradient_boosting,content_order_vs_inventory,0.3000195757640148,0.2992127612975348,0.0026892060773879845,-0.012688820417834984,0.016694662019635376,500,1800,10
31415,hist_gradient_boosting,front_vs_current,0.33333772959479474,0.3024585706094111,0.09263625519655494,0.05489313326553766,0.12146249173958157,500,1800,10
31415,hist_gradient_boosting,front_vs_tuple_shuffle,0.30476912760841873,0.3024585706094111,0.007581335475607354,0.0001071629882716836,0.014403478654926822,500,1800,10
31415,hist_gradient_boosting,content_order_vs_shuffle,0.2992895074072888,0.2975129145076536,0.005936034694385528,-0.0003353160939453312,0.011390152525466818,500,1800,10
31415,hist_gradient_boosting,content_order_vs_inventory,0.30104802375390816,0.2975129145076536,0.011742675478063735,0.005219823688376041,0.017294304111462336,500,1800,10


==> anc/supplementary_data/selected_prefixes.csv <==
prefix,route-views.chile_events,rrc06_events,selection_rank
2a03:eec0:3212::/48,31974,60963,1
181.119.57.0/24,177060,30830,2
2804:248:100::/40,16878,16795,3
168.0.128.0/22,15750,20937,4
140.174.37.0/24,13676,20033,5
138.99.97.0/24,13059,21929,6
181.233.80.0/22,11506,12766,7
177.46.36.0/24,11241,19301,8
177.46.39.0/24,11049,19343,9
164.163.52.0/22,14795,10670,10
197.254.244.0/24,10462,12971,11
2804:51f8::/32,11144,10211,12
197.216.59.0/24,10165,15560,13
2c0f:fbf0:1::/48,9755,17766,14
2a04:5340:4::/48,10729,9446,15
2a0c:b641:302::/47,8938,10872,16
240d:c010:165::/48,8829,14674,17
2804:40:4000::/34,8703,9335,18
2804:40:c000::/34,9028,8177,19
45.172.92.0/22,7598,15609,20
197.254.248.0/24,7437,9930,21
38.224.214.0/24,12801,7309,22
192.109.37.0/24,7151,8733,23
192.109.38.0/24,7135,8716,24
2605:de00:bb::/48,13483,7134,25
2804:87bc:dc04::/48,6584,10063,26
193.10.255.0/24,8293,6271,27
78.142.198.0/24,6171,8858,28
186.83.117.0/24,5998,9165,29
177.46.0.0/17,10193,5878,30
2a02:16c8::/35,5460,9909,31
47.246.63.0/24,5406,9990,32
124.195.190.0/24,5353,9852,33
197.216.52.0/24,5211,9241,34
188.213.84.0/23,5158,9841,35
5.154.186.0/24,5092,7767,36
202.45.88.0/24,4654,9827,37
203.145.74.0/24,4643,9820,38
203.145.78.0/24,4637,9811,39
2a07:a343:94d0::/44,4707,4616,40
2804:3b8:244::/48,4449,5705,41
89.34.218.0/24,4377,5521,42
89.40.68.0/24,4374,5529,43
2804:393c:7700::/40,4277,8864,44
2001:6b0:4::/48,5451,4141,45
2a02:b48:83f4::/48,4111,19269,46
2a02:e280::/29,4104,7465,47
2a0e:b107:ba5::/48,4015,8429,48
2a0e:b107:baa::/48,4015,8408,49
2a0e:b107:bab::/48,4014,8408,50

